Relativistic Thermal Bremsstrahlung Gaunt Factor for the Intracluster Plasma. III. Frequency Integrated Emissivity

We present accurate analytic fitting formulae for the frequency integrated Gaunt factors for the relativistic as well as nonrelativistic thermal bremsstrahlung which is relevant to the intracluster plasma. The fitting is carried out for 1 =< Zj =< 28, 6.0 < log T < 8.5, where Zj is the charge number of the ion, and T is the electron temperature in kelvins. The present analytic fitting formulae will be useful for the analysis of the X-ray emission which comes from the intracluster plasma as well as the other X-ray sources.

==> subroutine.f <==
cccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c the fitting formula of R.E.integrated Gaunt factor   c
c   z = zi , ti =log10(t)                              c
c   z: atomic number                                   c
c   t = temperature of intracluster plasma             c
c       1<=z<28 ,t = 10^6-10^8.5[K]                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccc
       implicit real*8(a-z)
       real*8 a(121)
       data a/1.40092D+00,-1.00893D-01,-2.40128D-03,6.27343D-02,
      *-9.06484D-02,9.79512D-03,4.41703D-02,1.23203D-01,-1.58523D-01,
      *-4.10980D-02,6.81836D-02,1.54638D-01,1.58466D-01,-2.25452D-01,
      *1.90501D-01,-9.96615D-02,-4.34963D-02,7.85887D-02,3.35024D-02,
      *3.03478D-02,-1.73758D-01,9.49741D-02,-1.23959D-01,2.46348D-01,
      *-1.00552D-01,-2.32050D-01,4.23102D-01,2.84554D-01,-5.65980D-01,
      *-1.09511D+00,1.19685D+00,7.58040D-01,-7.80917D-01,-1.16975D-01,
      *-2.86550D-02,2.16833D-01,-2.37181D-01,2.43977D-01,-2.53216D-01,
      *-8.74859D-02,7.33247D-01,-5.57371D-01,-2.36066D-01,2.65356D-01,
      *2.14395D-02,-2.24939D-01,3.13853D-02,3.66311D-01,-3.11848D-01,
      *-5.57177D-01,8.92841D-01,1.05388D+00,-1.54700D+00,-6.52591D-01,
      *8.72583D-01,2.34238D-02,2.62997D-02,1.08847D-01,8.57778D-02,
      *-7.75490D-01,-7.76022D-01,1.89781D+00,1.63143D+00,-2.48868D+00,
      *-9.86901D-01,1.25501D+00,-5.89208D-02,1.93223D-01,5.05110D-01,
      *-1.02700D+00,7.70985D-03,2.01951D+00,-2.76644D+00,-1.38406D+00,
      *3.74683D+00,2.07710D-01,-1.40357D+00,3.92687D-02,-1.74988D-01,
      *-2.81975D-01,2.46117D-01,7.80591D-01,1.60661D+00,-2.75074D+00,
      *-3.84191D+00,4.67373D+00,2.16066D+00,-2.48054D+00,1.06170D-01,
      *-2.47926D-01,-7.95224D-01,1.39771D+00,2.70056D-01,-2.26472D+00,
      *2.75232D+00,6.90910D-01,-3.33774D+00,4.09320D-01,9.72879D-01,
      *-1.47162D-02,1.20553D-01,1.14518D-01,-1.87375D-01,-3.03752D-01,
      *-7.94442D-01,1.34593D+00,1.94313D+00,-2.39266D+00,-1.07379D+00,
      *1.26406D+00,-4.37176D-02,1.36623D-01,3.42773D-01,-6.23280D-01,
      *-2.05378D-01,7.62416D-01,-6.86149D-01,1.00617D-01,6.80864D-01,
      *-3.66206D-01,-7.12021D-02/

ccccccccccccccccccccccccccccccccccccccccccccc
c   Here users determine.                   c
ccccccccccccccccccccccccccccccccccccccccccccc

       zi1 = 1.d0
       zi2 = 28.d0
       ti1 = 6.d0
       ti2 = 8.5d0
       td  =0.1d0
ccc
       do 1 zi = zi1,zi2
          do 2 ti = ti1,ti2,td

             z = ( zi - 14.5d0)/13.5d0
             t =  ( ti - 7.25d0 )/1.25d0

       ingco = A(1) +A(2)*z +A(3)*z**2 +A(4)*z**3 +A(5)*z**4
      *     +A(6)*z**5+A(7)*z**6 +A(8)*z**7 +A(9)*z**8
      *     +A(10)*z**9 +A(11)*z**10
      *     +( A(12)+A(13)*z+A(14)*z**2+A(15)*z**3+A(16)*z**4
      *     +A(17)*z**5+A(18)*z**6+A(19)*z**7 +A(20)*z**8
      *     +A(21)*z**9 +A(22)*z**10 )*T
      *     +( A(23)+A(24)*z+A(25)*z**2+A(26)*z**3+A(27)*z**4
      *     +A(28)*z**5+A(29)*z**6+A(30)*z**7 +A(31)*z**8
      *     +A(32)*z**9 +A(33)*z**10 )*T**2
      *     +( A(34)+A(35)*z+A(36)*z**2+A(37)*z**3+A(38)*z**4
      *     +A(39)*z**5+A(40)*z**6+A(41)*z**7 +A(42)*z**8
      *     +A(43)*z**9 +A(44)*z**10 )*T**3
      *     +( A(45)+A(46)*z+A(47)*z**2+A(48)*z**3+A(49)*z**4
      *     +A(50)*z**5+A(51)*z**6+A(52)*z**7 +A(53)*z**8
      *     +A(54)*z**9 +A(55)*z**10 )*T**4
      *     +( A(56)+A(57)*z+A(58)*z**2+A(59)*z**3+A(60)*z**4
      *     +A(61)*z**5+A(62)*z**6+A(63)*z**7 +A(64)*z**8
      *     +A(65)*z**9 +A(66)*z**10 )*T**5
      *     +( A(67)+A(68)*z+A(69)*z**2+A(70)*z**3+A(71)*z**4
      *     +A(72)*z**5+A(73)*z**6+A(74)*z**7 +A(75)*z**8
      *     +A(76)*z**9 +A(77)*z**10 )*T**6
      *     +( A(78)+A(79)*z+A(80)*z**2+A(81)*z**3+A(82)*z**4
      *     +A(83)*z**5+A(84)*z**6+A(85)*z**7 +A(86)*z**8
      *     +A(87)*z**9 +A(88)*z**10 )*T**7
      *     +( A(89)+A(90)*z+A(91)*z**2+A(92)*z**3+A(93)*z**4
      *     +A(94)*z**5+A(95)*z**6+A(96)*z**7 +A(97)*z**8
      *     +A(98)*z**9 +A(99)*z**10 )*T**8
      *     +( A(100)+A(101)*z+A(102)*z**2+A(103)*z**3+A(104)*z**4
      *     +A(105)*z**5+A(106)*z**6+A(107)*z**7+A(108)*z**8
      *     +A(109)*z**9+A(110)*z**10)*T**9
      *     +( A(111)+A(112)*z+A(113)*z**2+A(114)*z**3+A(115)*z**4
      *     +A(116)*z**5+A(117)*z**6+A(118)*z**7+A(119)*z**8
      *     +A(120)*z**9+A(121)*z**10)*T**10

       write(6,*) zi,ti,ingco

  2    continue
  1    continue

       STOP
       END

cccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c the fitting fomula of N.R. integrated Gaunt factor   c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccc

c ccccccccccccccccccccccccccccccccc
c     gi = log10(gamma^2)         c
c     log10(gamma^2)= -3-->2      c
c ccccccccccccccccccccccccccccccccc
       implicit real*8(a-z)
       real*8 b(11)
       data b/1.42752D+00,1.70677D-01,-8.13616D-01,-4.88059D-01,
      *1.33141D+00,7.27788D-01,-1.50917D+00,-5.99317D-01,9.86146D-01,
      *1.99586D-01,-2.72392D-01/

ccccccccccccccccccccccccccccccccccccccccccccc
c   Here users determine.                   c
ccccccccccccccccccccccccccccccccccccccccccccc

       gi1 = -3.d0
       gi2 = 2.d0
       gd  = 0.1d0

ccccccccc

       do 1 gi = gi1,gi2,gd
          ga = ( gi + 0.5d0 )/2.5d0

       ingnr =  b(1)
      *     +b(2)*GA+b(3)*GA**2+b(4)*GA**3+b(5)*GA**4+b(6)*GA**5
      *     +b(7)*GA**6+b(8)*GA**7+b(9)*GA**8+b(10)*GA**9+b(11)*GA**10
       write(6,*)gi,ingnr

  1    continue
       stop
       END

